Robustness of coherence: An operational and observable measure of quantum coherence

Quantifying coherence is an essential endeavour for both quantum foundations and quantum technologies. Here the robustness of coherence is defined and proven a full monotone in the context of the recently introduced resource theories of quantum coherence. The measure is shown to be observable, as it can be recast as the expectation value of a coherence witness operator for any quantum state. The robustness of coherence is evaluated analytically on relevant classes of states, and an efficient semidefinite program that computes it on general states is given. An operational interpretation is finally provided: the robustness of coherence quantifies the advantage enabled by a quantum state in a phase-discrimination task.

==> RobustnessCoherence.m <==
%%  RobustnessCoherence    Computes the robustness of coherence of a quantum state
%   This function has one required argument:
%     RHO: a pure state vector or a density matrix
%
%   [ROC,W] = RobustnessCoherence(RHO) is the robustness of coherence (as
%   defined in [1,2]) of the quantum state (density matrix) RHO. ROC is the
%   numerical value of the robustness of coherence, and W is an optimal
%   witness with zeros on its diagonal, all eigenvalues <= 1, and
%   -trace(W*rho) == ROC.
%
%   References: [1] C. Napoli, T. R. Bromley, M. Cianciaruso, M. Piani, 
%                   N. Johnston, G. Adesso. Robustness of coherence: An
%                   operational and observable measure of quantum
%                   coherence. Preprint submitted to PRL, 2016.
%               [2] M. Piani, M. Cianciaruso, T. R. Bromley, C. Napoli, 
%                   N. Johnston, G. Adesso. Robustness of asymmetry and
%                   coherence of quantum states. Preprint submitted to PRA,
%                   2016.

%   requires: CVX (http://cvxr.com/cvx/)
%   last updated: January 12, 2016

function [RoC,W] = RobustnessCoherence(rho)

[m,n] = size(rho);

% Let the user enter either a pure state vector or a density matrix.
if(min(m,n) == 1) % it's a pure state vector
    rho = rho(:);
    rho = rho*rho';
    n = max(m,n); % update the size of the state
elseif(m ~= n) % it's neither a pure state vector nor a density matrix
    error('RobustnessCoherence:InvalidDimensions','RHO must be either a vector or a square matrix.');
end

% If the state is pure or single-qubit, we can compute it faster by
% recalling that it is equal to the l1-norm of coherence.
if((n <= 2 || rank(rho) == 1) && nargout <= 1)
    RoC = sum(sum(abs(rho))) - trace(rho);
    return
end

% In general, the robustness of coherence is computed by semidefinite programming
cvx_begin sdp quiet
    cvx_precision best;
    variable inc_state(n,1);
    variable sig(n,n) hermitian;
    dual variable W;
    
    minimize trace(sig);
    
    subject to
        sig >= 0;
        W : rho + sig == diag(inc_state);
cvx_end

RoC = real(cvx_optval);
W = full(W);

==> RobustnessCoherenceLower.m <==
%   RobustnessCoherenceLower
%
%   Computes a lower bound to the robustness of coherence of an unknown
%   quantum state based on expectation values of given operators
%
%   This function has two required arguments:
%
%     OBS:  an multi-dimensional array containing observables. Each
%           OBS(:,:,j) is an observable
%
%     EV : a column vector of expectation values for the observables in OBS
%
%   RoClower = RobustnessCoherenceLower(OBS,EV) is a lower bound to the
%   robustness of coherence (as defined in [1,2]) of an unknown quantum
%   state such that EV are the expectation values of the observables OBS
%   with respect to such a state.
%
%   References: [1] C. Napoli, T. R. Bromley, M. Cianciaruso, M. Piani, 
%                   N. Johnston, G. Adesso. Robustness of coherence: An
%                   operational and observable measure of quantum
%                   coherence. Preprint submitted to PRL, 2016.
%               [2] M. Piani, M. Cianciaruso, T. R. Bromley, C. Napoli, 
%                   N. Johnston, G. Adesso. Robustness of asymmetry and
%                   coherence of quantum states. Preprint submitted to PRA,
%                   2016.
%
%   requires: CVX (http://cvxr.com/cvx/)
%   last updated: January 12, 2016


function RoClower = RobustnessCoherenceLower(OBS,EV)
%
%   _n_ is the number of observable considered
%
n = length(EV);
%
%   _d_ is the dimension of the system considered; it is obtained from the
%   size of the observables
%
d = length(OBS(:,:,1));

cvx_begin sdp quiet
%
%   We are going to find the best coherence witness of the form
%   $ W = \sum_i c_i O_i + m I $
%
    variable c(n)
    variable m
    cvx_precision best
%   
%   The target function $-Tr(W\rho) = - [ \sum_ic_io_i + m ]$
%   
    maximize -real(EV'*c+m)
    
    subject to
        W = 0;
        for j = 1:n
            W = W + c(j)*OBS(:,:,j);
        end
        W = W + m*eye(d);
 % 
 %  We impose the conditions such that $W$ is a coherence witness that
 %  provides a bound to the robustenss of coherence
 %
        diag(W) >= 0;
        W <= eye(d);
cvx_end

RoClower = real(cvx_optval);

==> RobustnessCoherenceLowerPhysical.m <==
%   RobustnessCoherenceLowerPhysical
%
%   Computes a lower bound to the robustness of coherence of an unknown
%   quantum state based on expectation values of given operators
%
%   This function has two required arguments:
%
%     OBS:  an multi-dimensional array containing observables. Each
%           OBS(:,:,j) is an observable
%
%     EV : a column vector of expectation values for the observables in OBS
%
%   RoClower = RobustnessCoherenceLowerPhysical(OBS,EV) is a lower bound to the
%   robustness of coherence (as defined in [1,2]) of an unknown quantum
%   state such that EV are the expectation values of the observables OBS
%   with respect to such a state.
%
%   References: [1] C. Napoli, T. R. Bromley, M. Cianciaruso, M. Piani, 
%                   N. Johnston, G. Adesso. Robustness of coherence: An
%                   operational and observable measure of quantum
%                   coherence. Preprint submitted to PRL, 2016.
%               [2] M. Piani, M. Cianciaruso, T. R. Bromley, C. Napoli, 
%                   N. Johnston, G. Adesso. Robustness of asymmetry and
%                   coherence of quantum states. Preprint submitted to PRA,
%                   2016.
%
%   requires: CVX (http://cvxr.com/cvx/)
%   last updated: January 12, 2016

function RoClower = RobustnessCoherenceLowerPhysical(OBS,EV)
%
%   _n_ is the number of observable considered
%
n = length(EV);
%
%   _d_ is the dimension of the system considered; it is obtained from the
%   size of the observables
%
d = length(OBS(:,:,1));

cvx_begin sdp quiet

    variable sig(d,d) hermitian
    variable rho(d,d) hermitian
    variable inc_state(d,1)
    
    cvx_precision best
    
    minimize trace(sig)
    
    subject to
        sig >= 0;
        rho >= 0;
        trace(rho) == 1;
        rho + sig == diag(inc_state);
  
        for j = 1:n
            EV(j)== trace(OBS(:,:,j)*rho);
        end
        
cvx_end

RoClower = real(cvx_optval);
